Numerical Computations for Bifurcations and Spectral Stability of Solitary Waves in Coupled Nonlinear Schr\"odinger Equations

We numerically study solitary waves in the coupled nonlinear Schr\"odinger equations. We detect pitchfork bifurcations of the fundamental solitary wave and compute eigenvalues and eigenfunctions of the corresponding eigenvalue problems to determine the spectral stability of solitary waves born at the pitchfork bifurcations. Our numerical results demonstrate the theoretical ones which the authors obtained recently. We also compute generalized eigenfunctions associated with the zero eigenvalue for the bifurcated solitary wave exhibiting a saddle-node bifurcation, and show that it does not change its stability type at the saddle-node bifurcation point.

==> goodbb.sh <==
#!/bin/sh                                                                       
for FILE in *eps
do
    IN=${FILE%.eps}
    ps2pdf -dEPSCrop -dPDFSETTINGS=/prepress $IN.eps $IN.pdf
    pdf2ps $IN.pdf $IN.eps
    rm $IN.pdf
done

